Real time evolution for ultracompact Hamiltonian eigenstates on quantum hardware

In this work we present a detailed analysis of variational quantum phase estimation (VQPE), a method based on real-time evolution for ground and excited state estimation on near-term hardware. We derive the theoretical ground on which the approach stands, and demonstrate that it provides one of the most compact variational expansions to date for solving strongly correlated Hamiltonians. At the center of VQPE lies a set of equations, with a simple geometrical interpretation, which provides conditions for the time evolution grid in order to decouple eigenstates out of the set of time evolved expansion states, and connects the method to the classical filter diagonalization algorithm. Further, we introduce what we call the unitary formulation of VQPE, in which the number of matrix elements that need to be measured scales linearly with the number of expansion states, and we provide an analysis of the effects of noise which substantially improves previous considerations. The unitary formulation allows for a direct comparison to iterative phase estimation. Our results mark VQPE as both a natural and highly efficient quantum algorithm for ground and excited state calculations of general many-body systems. We demonstrate a hardware implementation of VQPE for the transverse field Ising model. Further, we illustrate its power on a paradigmatic example of strong correlation (Cr2 in the SVP basis set), and show that it is possible to reach chemical accuracy with as few as ~50 timesteps.

==> anc/supplemental.tex <==
\documentclass[jcp,twocolumn,english,superscriptaddress]{revtex4-1}
\renewcommand{\rmdefault}{cmr}
% \usepackage{hyperref}
% \hypersetup{
%     colorlinks=true,
%     linkcolor=blue,
%     filecolor=magenta,      
%     urlcolor=cyan,
% }
\usepackage[T1]{fontenc}
\usepackage[latin9]{inputenc}
\setcounter{secnumdepth}{2}
\setcounter{tocdepth}{2}
\usepackage{color}
\usepackage{babel}
\usepackage{latexsym}
\usepackage{float}
\usepackage{amsmath}
\usepackage{amsfonts}
\usepackage{graphicx}
\usepackage{braket}
\usepackage{times}   %% Times Roman font
\usepackage{esint}
\usepackage{subfigure}
\usepackage{verbatim}
\usepackage{qcircuit}
\usepackage{appendix}
\allowdisplaybreaks
%\usepackage[unicode=true,pdfusetitle,
\usepackage[unicode=true,pdfusetitle,
 bookmarks=false,colorlinks=true,citecolor=blue,urlcolor=blue,linkcolor=red]{hyperref}

\makeatletter

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% LyX specific LaTeX commands.
\special{papersize=\the\paperwidth,\the\paperheight}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Textclass specific LaTeX commands.
\@ifundefined{textcolor}{}
{%
 \definecolor{BLACK}{gray}{0}
 \definecolor{WHITE}{gray}{1}
 \definecolor{RED}{rgb}{1,0,0}
 \definecolor{GREEN}{rgb}{0,1,0}
 \definecolor{BLUE}{rgb}{0,0,1}
 \definecolor{CYAN}{cmyk}{1,0,0,0}
 \definecolor{MAGENTA}{cmyk}{0,1,0,0}
 \definecolor{YELLOW}{cmyk}{0,0,1,0}
}

\@ifundefined{date}{}{\date{}}
\AtBeginDocument{
  \def\labelitemi{\(\rhd\)}
}
\makeatother

\setlength{\belowcaptionskip}{-7pt}
\newcommand{\SAVE}[1]{}
\newcommand{\HJC}[1]{{\color{RED}{\bf HJC: #1}}}
\newcommand{\prlsec}[1]{\emph{#1---}}
\newcommand{\QD}{{\rm QD}}
\newcommand{\Ncal}{{\mathcal N}}
\newcommand{\nhalf}{{n_{1/2}}}
\newcommand{\nspinone}{{n_1}}
\newcommand{\Ttilde}{{\widetilde{\mathbf{T}}}}
\newcommand{\T}{{\mathbf{T}}}
\newcommand{\phitilde}{{\widetilde{\phi}}}
\newcommand{\DLOW}{{\Delta_{low}}}
\newcommand{\DQD}{{\Delta}}
\newcommand{\SQD}{{\sigma}_{\QD}}
\newcommand{\SIQD}{\mathbf{S}_{i,\QD}}
\newcommand{\SJQD}{\mathbf{S}_{j,\QD}}
\newcommand{\Heff}{\mathcal{H}_{\rm eff}}
\newcommand{\newt}[1]{{\color{RED}{#1}}}


\begin{document}
\renewcommand\abstractname{}

\title{Supplemental Information for Real time evolution for ultracompact Hamiltonian eigenstates on quantum hardware}
\author{Katherine Klymko}
\email{kklymko@lbl.gov}
\affiliation{Computational Research Division, Lawrence Berkeley National Laboratory, Berkeley, California 94720, USA}
\affiliation{NERSC, Lawrence Berkeley National Laboratory, Berkeley, California 94720, USA}
\author{Carlos Mejuto-Zaera}
\email{carlos_mejutozaera@berkeley.edu}
\affiliation{Computational Research Division, Lawrence Berkeley National Laboratory, Berkeley, California 94720, USA}
\affiliation{Department of Chemistry, University of California, Berkeley, California 94720, USA}
\author{Stephen J. Cotton}
\affiliation{Quantum Artificial Intelligence Laboratory (QuAIL), Exploration Technology Directorate, NASA Ames Research Center, Moffett Field, CA 94035, USA}
\affiliation{KBR, 601 Jefferson St., Houston, TX 77002, USA}
\author{Filip Wudarski}
\affiliation{Quantum Artificial Intelligence Laboratory (QuAIL), Exploration Technology Directorate, NASA Ames Research Center, Moffett Field, CA 94035, USA}
\affiliation{USRA Research Institute for Advanced Computer Science, Mountain View, California 94043, USA}

\author{Miroslav Urbanek}
\affiliation{Computational Research Division, Lawrence Berkeley National Laboratory, Berkeley, California 94720, USA}
\author{Diptarka Hait}
\affiliation{Department of Chemistry, University of California, Berkeley, California 94720, USA}
\affiliation{Chemical Sciences Division, Lawrence Berkeley National Laboratory, Berkeley, California 94720, USA}
\author{Martin Head-Gordon}
\affiliation{Department of Chemistry, University of California, Berkeley, California 94720, USA}
\affiliation{Chemical Sciences Division, Lawrence Berkeley National Laboratory, Berkeley, California 94720, USA}
\author{K. Birgitta Whaley}
\affiliation{Department of Chemistry, University of California, Berkeley, California 94720, USA}
\author{Jonathan Moussa}
\affiliation{ Molecular Sciences Software Institute, Blacksburg, VA 24060, USA}
\author{Nathan Wiebe}
\affiliation{Department of Computer Science, University of Toronto, Canada}
\author{Wibe A. de Jong}
\email{wadejong@lbl.gov}
\affiliation{Computational Research Division, Lawrence Berkeley National Laboratory, Berkeley, California 94720, USA}
\author{Norm M. Tubman}
\email{norman.m.tubman@nasa.gov}
\affiliation{Quantum Artificial Intelligence Laboratory (QuAIL), Exploration Technology Directorate, NASA Ames Research Center, Moffett Field, CA 94035, USA}
\date{\today}

\maketitle

\section{Condition Number}
Condition numbers are scalar estimates for the sensitivity of computed eigenvalues to noise in the matrices defining the generalized eigenvalue problem~\cite{Higham1998}, and for Hermitian matrices one usually uses the ratio between the largest and smallest singular values as the condition number. 
If chosen with an appropriate definition, a large condition number signifies a complicated eigenvalue problem, meaning that the eigenvalues may change dramatically upon the inclusion of error. 
As shown in~\cite{Stair2020}, typical eigenvalue problems arising in VQPE have extremely large condition numbers, which may suggest high sensitivity to noise.  
As stated in the main text, this should be expected with Hartree-Fock starting states,  which  ideally  have  exponentially  small  overlap  with most of the Hilbert space. 
This can be dealt with by performing an SVD of the overlap matrix and truncating the singular values below $s_{SV}$.
This is a common procedure in classical computing when double precision is not enough to resolve all of the eigenvalues.
For our application, this reduces the number of effective states we can resolve within our error estimates, thus reducing the accuracy of the results.  
However, the accuracy can be improved by including additional time evolved states, as discussed in the main text.   


\begin{figure}
    \centering
    %\includegraphics[width=0.5\textwidth]{figures/cond_numb.pdf}
    \includegraphics[width=0.5\textwidth]{condition_numbH6.pdf}
    \caption{Top figure: Condition number and relative error for the ground state energy for a Hamiltonian of linear spectrum $E_N = N\Delta E$ ($\Delta E  = 0.05$ here) with $N=20$ including Gaussian noise $\mathcal{N}(0,\epsilon)$. SVD truncation is $s_{SV}=10^{-1}$ and $\ket{\Psi_0} \propto \sum_N e^{-10 E_N}\ket{N}$. Bottom: Condition number and relative error for the ground state energy of H$_6$ with SVD truncation $s_{SV}=10^{-1}$. The Toeplitz property was used for both the Hamiltonian and overlap matrices.}. 
    \label{fig:ConditionNumber}
\end{figure}

We investigate the role of $n(S)$ for the eigenvalue accuracy in the VQPE approach in Fig.~\ref{fig:ConditionNumber}. There, we consider again a Hamiltonian of linear spectrum, this time with gap $\Delta E = 0.05$ and a full Hilbert space size of 20 states (top plot) as well as a model Hamiltonian for H$_6$ (bottom plot; see main text for molecular details). We use an exponentially suppressed reference state to build the expansion states, and choose the perfect time step size according to Eq.(16). We introduced noise both in the Hamiltonian and overlap matrices by adding to each matrix element a different random number drawn from a normal distribution $\mathcal{N}(0,\epsilon)$ of average 0 and standard deviation $\epsilon$. 
We report the ground state accuracy as a function of the number of time steps in red for both simulations with and without noise, solid and dashed curves respectively. 
Additionally, we report the condition number of the overlap matrix in blue both for the simulations with and without noise. 
Our results show that, upon pruning the expansion space from the singular values of the overlap matrix below the threshold $s_{SV}$, we consistently obtain accurate eigenvalues in the presence of noise even with matrices of large condition number. 
This is in itself not surprising, since the singular value truncation is effectively proposing an auxiliary generalized eigenvalue problem with smaller condition number.
As shown in Fig.~2 in the main text, it is possible to achieve eigenvalue accuracy better than the noise of a single matrix element.
\section{States Included in the Support Space}
Figure~\ref{fig:HF} shows the squared overlap of the reference Hartee Fock state with the eigenstates of the corresponding Hamiltonian, sorted by magnitude.
There are two messages this figure conveys:
1) As shown in the main text, systems for which the Hartree Fock state is almost exclusively the true ground state have extremely fast ground state energy convergence when using VQPE (see Fig. 11 in the main text), which is also related to the amount of electronic correlation.
However, as also noted in the main text, the rate of convergence to the ground state energy using VQPE is not significantly different for any of these molecules, despite significantly differing levels of electronic correlation.
2) Figure~\ref{fig:HF} demonstrates that many states are included in the support space, much more than the number of expansion states needed to reach chemical accuracy.
This means that with a well chosen time step size, VQPE convergence to the dominant eigenstate in the support space can happen using a small number of time steps with respect to the size of the support space. We emphasize that with the exception of LiH and H$_6$, these coefficients are approximate for all molecules shown here. For these systems, we compute the approximate Hamiltonian eigenstates from the ASCI truncation, using $10^5$ determinants in all systems except Cr$_2$, for which we used $10^4$ in this figure. While the ground state should be faithfully represented in the ASCI wave function by construction, the approximation to the excited states is likely less reliable. The overlap between the Hartree-Fock and ground states is however accurate, and the latter is the largest contributor to the Hartree-Fock support space in all the molecules studied here. 
\begin{figure}
    \centering
    \includegraphics[width=0.5\textwidth]{support_molecules2.pdf}
    \caption{Overlap squared of the initial Hartree Fock state with the eigenstates (here shown for all values above $10^{-6}$) ordered by their magnitude. The coefficients of LiH and H$_6$ are exact, while in all other systems we use the approximate eigenstates from the truncated Hamiltonians obtained with the ASCI method using $10^5$ determinants (except Cr$_2$, for which we used $10^4$ determinants).} \label{fig:HF}
\end{figure}
\section{Molecular Geometries}
In the attached folder geoms.zip, we include all molecular geometries used in our classical examples.


%\bibliography{refs,CMZ_refs}

%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{2}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Higham}\ and\ \citenamefont
  {Higham}(1998)}]{Higham1998}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.~J.}\ \bibnamefont
  {Higham}}\ and\ \bibinfo {author} {\bibfnamefont {N.~J.}\ \bibnamefont
  {Higham}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {SIAM
  Journal on Matrix Analysis and Applications}\ }\textbf {\bibinfo {volume}
  {20}},\ \bibinfo {pages} {493} (\bibinfo {year} {1998})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Stair}\ \emph {et~al.}(2020)\citenamefont {Stair},
  \citenamefont {Huang},\ and\ \citenamefont {Evangelista}}]{Stair2020}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.~H.}\ \bibnamefont
  {Stair}}, \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Huang}}, \ and\
  \bibinfo {author} {\bibfnamefont {F.~A.}\ \bibnamefont {Evangelista}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {J. Chem. Theory
  Comput.}\ }\textbf {\bibinfo {volume} {16}},\ \bibinfo {pages} {2236}
  (\bibinfo {year} {2020})}\BibitemShut {NoStop}%
\end{thebibliography}%

\end{document}
